Improved First Estimates to the Solution of Kepler's Equation

The manuscripts provides a novel starting guess for the solution of Kepler's equation for unknown eccentric anomaly E given the eccentricity e and mean anomaly M of an elliptical orbit.

==> anc/solveKepler.cc <==
#include <cmath>
#include <iostream>
#include <iomanip>
#include <unistd.h>

/** shortcut for the sign of an expression
*/
#define SGN(a) ((a)>0?1:-1)


using namespace std;

/** Solve the Kepler equation starting at an improved guess.
*  The numeric routine first proposed in vixra:1705.0216
* @param e ellipticity in the range >=0. 
*    Parameter e>1 switches to solution of the hyperbolic orbits.
* @param M mean anomaly in the range [-pi:pi] for e<=1, else not bound.
* @param eps required relative accuracy
* @param Nord specifies the steps of the iterations.
*   If 1 Newton's method is used, if 2 Halley's and if 3 Householder's.
* @return eccentric anomaly E in the range.
*   For e<1, M=E-e*sin E. For e>1, M=e sinh E-E.
* @author Richard J. Mathar
* @since 2017-05-13
*/
double solveKepler(const double e, double M, const double eps, int Nord=2)
{
	if ( M < 0.)
		return -solveKepler(e,-M,eps,Nord) ;
	else if ( M > M_PI)
		return solveKepler(e,M-2.*M_PI,eps,Nord) ;

	double E ;
	if ( e ==0.)
		return M ;
	if ( e < 1.0)
	{
		M = remainder(M,2.*M_PI) ;
		const double aux =0.25*M_PI/e-1.0 ;
		E=0.5*M_PI*aux*( 
			SGN(aux)*sqrt(1+M/(e*aux*aux))-1.0) ;
		for (int itr= 1 ; itr < 10 ; itr++)
		{
#ifdef HAVE_SINCOS
			double se,ce ;
			sincos(E, & se, & ce) ;
			const double f3 = e*ce ;
			const double f2 = e*se ;
#else
			const double f3 = e*cos(E) ;
			const double f2 = e*sin(E) ;
#endif /* HAVE_SINCOS */
			const double f1 = 1.-f3 ;
			const double f = E-f2-M ;
			double Ediff ;
			switch(Nord)
			{
			case 1:
				Ediff = f/f1 ;
				break;
			case 3:
				Ediff = (f*f1*f1-0.5*f*f*f2)/(f1*f1*f1-f*f1*f2+f*f*f3/6.) ;
				break;
			default :
				Ediff = f*f1/(f1*f1-0.5*f*f2) ;
			}
			E -= Ediff ;
#ifdef TEST
			cout << e << " " << M << " " << itr 
				<< " " << setprecision(13) << E << " " << Ediff << endl ;
#else
			if ( fabs(Ediff) < eps*fabs(E) )
				break ;
#endif /* TEST */
		}
	}
	else
	{
		/* for the hyperolic case solve 
		* M=e sinh E-E = e*(exp(E)-exp(-E))/2-E substituting
		* F=exp(E). e*(F-1/F)/2-log(F)-M=0. Starting
		* approximation by setting log(F)=0.
		*/
		const double Movere = M/e ;
		double F= Movere+hypot(Movere,1.) ;
		for (int itr= 1 ; itr < 10 ; itr++)
		{
			const double f = 0.5*e*(F-1.0/F)-log(F)-M ;
			const double f1 = 0.5*e*(1+1/(F*F))-1/F ;
			const double f2 = (1.0-e/F)/(F*F) ;
			const double Fdiff = f*f1/(f1*f1-0.5*f*f2) ;
			F -= Fdiff ;
#ifdef TEST
			cout << e << " " << M << " " << itr 
				<< " " << log(F) << " " << Fdiff << endl ;
#else
			if ( fabs(Fdiff) < eps*fabs(F) )
				break ;
#endif /* TEST */
		}
		E = log(F) ;
	}
	return E ;
} /* solveKepler */

#ifdef TEST
#define SOLVE_KEPLER_TEST_LOOPS 10

/** Iterate with the Newton procedure giving the estimate E
* some constant number of times for comparison purposes
* @param e ellipticity in the range [0..1] 
* @param M mean anomaly in the range [-pi..pi] or unbound if e>1.
* @param E initial guess for E
* @param Nord 1 or 2 or 3 for the 3 implemented iteration schemes
* @since 2020-08-04 added solver for e>1.
*/
void solveKeplerNewton(const double e, const double M, double E, const int Nord)
{
	for (int itr= 1 ; itr < SOLVE_KEPLER_TEST_LOOPS ; itr++)
	{
		/* the second derivative e*sin(E)
		*/
		double f2 = e*sin(E) ;
		/* the third derivative e*sin(E)
		*/
		double f3 = e*cos(E) ;
		/* the function for which the root is to be found, E-e*sin(E)-M=0
		*/
		double f = E-f2-M ;
		/* the first derivative 1-e*cos(E)
		*/
		double f1 = 1.-f3 ;
		double Ediff ;
		switch( Nord)
		{
		case 1:
			Ediff = f/f1 ;
			break ;
		case 3:
			Ediff = (f*f1*f1-0.5*f*f*f2)/(f1*f1*f1-f*f1*f2+f*f*f3/6.) ;
			break ;
		default:
			Ediff = f*f1/(f1*f1-0.5*f*f2) ;
		}
		E -= Ediff ;
		cout << e << " " << M << " " << itr 
			<< " " << setprecision(13) << E << " " << Ediff << endl ;
	}
}

/** Solve the Kepler equation starting at Pi.
* This serves as a reference implementation which is known to
*  converge. The value of e specifies to use the elliptic or hyperbolic orbits.
* @param e ellipticity in the range [0..1] or [1..oo)
* @param M mean anomaly in the range [-pi..pi] or unbound if e>1.
* @param Nord specifies the steps of the iterations.
*   If 1 Newton's method is used, if 2 Halley's and if 3 Householder's.
* @return eccentric anomaly E in the range [-pi..pi] or unbound if e>1.
*   For e<1, M=E-e*sin E. For e>1, M=e sinh E-E.
* @since 2020-08-04 added solver for e>1.
*/
double solveKeplerRef(const double e, double M, const int Nord)
{
	if ( M < 0.)
		/* flip orbit so we need to care only for 0<=M<=pi
		*/
		return -solveKeplerRef(e,-M, Nord) ;

	double E ;
	if ( e < 1.0)
	{
		M = remainder(M,2.*M_PI) ;
		E=M_PI ;
		solveKeplerNewton(e,M,E,Nord) ;
	}
	else
	{
		/* use exactly the same step as in the solveKepler()
		* implementation above, but triggering a full loop over all iterations
		* by using an unrelatistic error requirement in double precision.
		*/
		E = solveKepler(e,M,1.e-16,2) ;
	}
	cout << endl ;
	return E ;
} /* solveKeplerRef */

/** Solve the Kepler equation starting at Mikkola's estimator.
* An implementation according to S. Mikkola, Cel. Mech. 40 (1987) 329.
* @param e ellipticity in the range [0..1] or e>1.
* @param M mean anomaly in the range [-pi..pi], or unbounded if e>1.
* @param Nord specifies the steps of the iterations.
*   If 1 Newton's method is used, if 2 Halley's and if 3 Householder's.
* @return eccentric anomaly E in the range [-pi..pi] or unbound if e>1.
*   For e<1, M=E-e*sin E. For e>1, M=e sinh E-E.
* @author Richard J. Mathar
* @since 2019-02-11
* @since 2020-08-04 added solver for e>1.
*/
double solveKeplerMikkola(const double e, double M, const int Nord)
{
	if ( M < 0.)
		return -solveKeplerMikkola(e,-M,Nord) ;

	double E ;
	if ( e< 1.0)
	{
		M = remainder(M,2.*M_PI) ;
		const double alpha = (1.0-e)/(4.0*e+0.5) ;
		const double beta = 0.5*M/(4.0*e+0.5) ;
		double z =sqrt(beta*beta+pow(alpha,3.0)) ;
		if ( beta > 0.0)
			z = cbrt(beta+z) ;
		else
			z = cbrt(beta-z) ;
		const double s = z-alpha/z ;
			
		E=M+e*s*(3.0-4.0*s*s) ;
		solveKeplerNewton(e,M,E,Nord) ;
	}
	else
	{
		/* solve 3(e-1)s+(4e+0.5)s^3-M=0, equation (13).
		* s^3+[3(e-1)/(4e+0.5)]s-M/(4e+0.5)=0.
		*/
		const double q = (e-1.0)/(4.0*e+0.5) ;
		const double r = 0.5*M/(4.0*e+0.5) ;
		double z =sqrt(r*r+pow(q,3.0)) ;
		if ( r > 0.0)
			z = cbrt(r+z) ;
		else
			z = cbrt(r-z) ;
		const double s = z-q/z ;
			
		E= 3*log(s+sqrt(1+s*s)) ;  /* eq (15), without the correction term. */
		for (int itr= 1 ; itr < SOLVE_KEPLER_TEST_LOOPS ; itr++)
		{
			double f2 = -e*sinh(E) ;
			double f = E+f2+M ;
			double f1 = 1.-e*cosh(E) ;
			double Ediff = f*f1/(f1*f1-0.5*f*f2) ;
			E -= Ediff ;
			cout << e << " " << M << " " << itr 
				<< " " << E << " " << Ediff << endl ;
		}
	}
	cout << endl ;
	return E ;
} /* solveKeplerRef */

/** Solve the Kepler equation starting at Markley's estimator.
* An implementation according to F. L. Markley, Cel. Mech. Dyn. Astr. 63 (1995) 101
* @param e ellipticity in the range [0..1]
*   No algorithm is proposed for e>1, the hyperbolic equation.
* @param M mean anomaly in the range [-pi..pi]
* @param Nord specifies the steps of the iterations.
*   If 1 Newton's method is used, if 2 Halley's and if 3 Householder's.
* @return eccentric anomaly in the range [-pi..pi]
* @author Richard J. Mathar
* @since 2019-02-11
*/
double solveKeplerMarkley(const double e, double M, const int Nord)
{
	if ( M < 0.)
		return -solveKeplerMarkley(e,-M,Nord) ;

	M = remainder(M,2.*M_PI) ;
	const double alpha = M_PI*(3.*M_PI+1.6*(M_PI-M)/(1.0+e))/(M_PI*M_PI-6.0) ;
	const double d = 3.0*(1.0-e)+alpha*e ;
	const double q = 2*alpha*d*(1.0-e)-M*M ;
	const double r = M*(3*alpha*d*(d-1.0+e)+M*M) ;
	const double w = pow(abs(r)+sqrt(q*q*q+r*r),2.0/3.0) ;
		
	double E=(2*r*w/(w*w+w*q+q*q)+M)/d ;
	solveKeplerNewton(e,M,E,Nord) ;
	cout << endl ;
	return E ;
} /* solveKeplerMarkley */

/** Solve the Kepler equation starting at an estimator for eccentricity 1.
* @param e ellipticity in the range [0..1]
*   No algorithm is proposed for e>1, the hyperbolic equation.
* @param M mean anomaly in the range [-pi..pi]
* @param Nord specifies the steps of the iterations.
*   If 1 Newton's method is used, if 2 Halley's and if 3 Householder's.
* @return eccentric anomaly in the range [-pi..pi]
* @author Richard J. Mathar
* @since 2020-06-20
*/
double solveKeplerEcc1(const double e, double M, const int Nord)
{
	if ( M < 0.)
		return -solveKeplerEcc1(e,-M,Nord) ;

	M = remainder(M,2.*M_PI) ;
	const double mbar = cbrt(6.*M) ;
		
	double E= mbar*(1.+mbar*(1./60.+mbar*(1./1400.+mbar/25200.))) ;
	solveKeplerNewton(e,M,E,Nord) ;
	cout << endl ;
	return E ;
} /* solveKeplerEcc1 */

/* evaluate the right hand side for the first order
* differential equation for phi=cos(E)
* @param e ellipticity in the range [0..1]
* @param phi the phase phi at an intermediate position 
* @return the value of (phi^2-1)/(1-e*phi)
* @author Richard J. Mathar
* @since 2020-06-20
*/
static double phiDot(const double e, double phi)
{
	return (phi*phi-1.0)/(1-e*phi) ;
}

/** Solve the Kepler equation starting at an estimator by solving the DEQ for E.
* @param e ellipticity in the range [0..1]
*   No algorithm is proposed for e>1, the hyperbolic equation.
* @param M mean anomaly in the range [-pi..pi]
* @param Nord specifies the steps of the iterations.
*   If 1 Newton's method is used, if 2 Halley's and if 3 Householder's.
* @return eccentric anomaly in the range [-pi..pi]
* @author Richard J. Mathar
* @since 2020-06-20
*/
double solveKeplerRK4(const double e, double M, const int Nord)
{
	if ( M < 0.)
		return -solveKeplerRK4(e,-M,Nord) ;

	M = remainder(M,2.*M_PI) ;
	/* initial value for the cos(E) at e=0
	*/
	double phi = cos(M) ;
	const double h = e ;
	const double k1 = h*phiDot(0,phi) ;
	const double k2 = h*phiDot(e/2.0,phi+k1/2.) ;
	const double k3 = h*phiDot(e/2.0,phi+k2/2.) ;
	const double k4 = h*phiDot(e,phi+k3) ;
	phi += k1/6 + k2/3 +k3/3+k4/6 ;
		
	double E= acos(phi) ;
	solveKeplerNewton(e,M,E,Nord) ;
	cout << endl ;
	return E ;
} /* solveKeplerRK4 */

/** Solve the Kepler equation starting at an estimator by solving the DEQ for E.
* This uses a Runge-Kutta-Fehlberg method of 5th order.
* @param e ellipticity in the range [0..1]
*   No algorithm is proposed for e>1, the hyperbolic equation.
* @param M mean anomaly in the range [-pi..pi]
* @param Nord specifies the steps of the iterations.
*   If 1 Newton's method is used, if 2 Halley's and if 3 Householder's.
* @return eccentric anomaly in the range [-pi..pi]
* @author Richard J. Mathar
* @since 2025-06-30
*/
double solveKeplerRK5(const double e, double M, const int Nord)
{
	if ( M < 0.)
		return -solveKeplerRK5(e,-M,Nord) ;

	M = remainder(M,2.*M_PI) ;
	/* initial value for the cos(E) at e=0
	* Coefficients published in Table III of https://ntrs.nasa.gov/citations/19680027281
	* and Tabelle 1 of doi:10.1007/BF02234758
	*/
	double phi = cos(M) ;
	const double h = e ;
	const double k1 = h*phiDot(0,phi) ;
	const double k2 = h*phiDot(e/6,phi+k1/6) ;
	const double k3 = h*phiDot(4*e/15,phi+4.*k1/75+16.*k2/75.) ;
	const double k4 = h*phiDot(2*e/3,phi+5*k1/6-8*k2/3+5*k3/2) ;
	const double k5 = h*phiDot(4*e/5,phi-8*k1/5+144*k2/25.-4*k3+16*k4/25) ;
	const double k6 = h*phiDot(e,phi+361*k1/320-18.*k2/5+407*k3/128-11.*k4/80+55*k5/128) ;

	phi += 31*k1/384 + 1125*k3/2816+ 9*k4/32+125*k5/768+5*k6/66 ;
		
	double E= acos(phi) ;
	solveKeplerNewton(e,M,E,Nord) ;
	cout << endl ;
	return E ;
} /* solveKeplerRK5 */

/** Solve the Kepler equation starting at an estimator derived from the 5th
* to 7th order derivative of E around M=0, Pi/6, Pi/2 or Pi.
* @param e ellipticity in the range [0..1]
*   No algorithm is proposed for e>1, the hyperbolic equation.
* @param M mean anomaly in the range [-pi..pi]
* @param Mpoint 0 for taylor around M=0, 1 for M=Pi/6, 2 for M=Pi/2, 3 for M=Pi
* @param Nord specifies the steps of the iterations.
*   If 1 Newton's method is used, if 2 Halley's and if 3 Householder's.
* @return eccentric anomaly in the range [-pi..pi]
* @author Richard J. Mathar
* @since 2020-06-20
*/
double solveKeplerTaylPi(const double e, double M, const int Mpoint, const int Nord)
{
	if ( M < 0.)
		return -solveKeplerTaylPi(e,-M,Mpoint, Nord) ;

	M = remainder(M,2.*M_PI) ;
	/* initial value for the cos(E) at e=0
	*/
	double E ;
	double Mresid ;
	const double cons = 1-0.8660254037844386467637230*e ; // 1-sqrt(3)e/2
	const double cons2 = 3.464101615137754587054892 ; // 2*sqrt(3)
	switch (Mpoint)
	{
	case 0 :
		Mresid = M ;
		E = M/(1-e) ;
		Mresid *= pow(M,2.)/2./3. ;
		E += e*Mresid/pow(1-e*e,2.) ;
		Mresid *= pow(M,2.)/4./5. ;
		E -= e*(1-8*e-e*e)*Mresid/pow(1-e*e,4.) ;
		Mresid *= pow(M,2.)/6./7. ;
		E += e*(1-52*e+e*e*(170+52*e-35*e*e))*Mresid/pow(1-e*e,6.) ;
		break ;
	case 1 :
		Mresid = M-M_PI/6.+e/2. ;
		E = M_PI/6 +Mresid/cons;
		Mresid *= pow(M-M_PI/6.+e/2.,2.)/2./3. ;
		E += e*Mresid/pow((1+e)*cons,2.) ;
		Mresid *= pow(M-M_PI/6.+e/2.,2.)/4./5. ;
		E -= e *(cons2-5.) *((8*e-1)*(5.+cons2)+13*e*e)
			*Mresid/pow((1+e)*cons,4.)/13. ;
		break ;
	case 2 :
		Mresid = M-M_PI/2.+e ;
		E = M_PI/2 +Mresid;
		Mresid *= pow(M-M_PI/2.+e,2.)/2./3. ;
		E += e*Mresid/pow(1+e,2.) ;
		Mresid *= pow(M-M_PI/2.+e,2.)/4./5. ;
		E -= e*(1-8*e-5*e*e)*Mresid/pow(1+e,4.) ;
		Mresid *= pow(M-M_PI/2.+e,2.)/6./7. ;
		E += e*(1-52*e+e*e*(144+224*e+61*e*e))*Mresid/pow(1+e,6.) ;
		break ;
	default :
		E = M_PI ;
		Mresid = M-M_PI ;
		E += Mresid/(1+e) ;
		Mresid *= pow(M-M_PI,2.)/2./3. ;
		E += e*Mresid/pow(1+e,4) ;
		Mresid *= pow(M-M_PI,2.)/4./5. ;
		E += e*(9*e-1)*Mresid/pow(1+e,7) ;
		Mresid *= pow(M-M_PI,2.)/6./7. ;
		E += e*(1-54*e+225*e*e)*Mresid/pow(1+e,10) ;
		break ;
	}
	E = min(E,M_PI) ;
		
	solveKeplerNewton(e,M,E,Nord) ;
	cout << endl ;
	return E ;
} /* solveKeplerTaylPi */

/**  Compare the speed of convergence for different estimators.
* test usage:
*     tst [-1|-2|-3] e M
* Prints the results of 10 iterations 
* starting with the various initial estimates
* of E proposed in vixra:1705.0216 and later in arXiv:2108.03215.
* The switches -1, -2 and -3 use the Newton, Halley and 3rd order Householder method
* to iterate.
*/
int main(int argc, char *argv[])
{
	if (argc < 3 )
	{
		cout << "usage: " << argv[0] << " [-1|-2|-3] e M" << endl ;
		return 1 ;
	}
	else
	{
		/* 1 or 2 or 3 are the 3 different orders per step implemented here
		*/
		double Nord =2 ;

		char oc ;
		while (  (oc=getopt(argc,argv,"123")) != -1 )
		{
			switch(oc)
			{
			case '1' :
				Nord =1 ;
				break ;
			case '2' :
				Nord =2 ;
				break ;
			case '3' :
				Nord =3 ;
				break ;
			case '?' :
				cerr << "Invalid command line option " << optopt << endl ;
				break ;
			}
		}


		double e = atof(argv[argc-2]) ;
		if ( e < 0.0)
		{
			cerr << "invalid negative parameter " << e << endl ;
			return 1 ;
		}
		double M = atof(argv[argc-1]) ;
		cout <<"standard constant Pi" << endl ;
		solveKeplerRef(e,M,Nord) ;
		cout <<"Mikkola" << endl ;
		solveKeplerMikkola(e,M,Nord) ;
		if ( e < 1.0)
		{
			cout <<"Markley" << endl ;
			solveKeplerMarkley(e,M,Nord) ;
			cout <<"Eccentr. one" << endl ;
			solveKeplerEcc1(e,M,Nord) ;
			cout <<"Switching e=0 to e (Runge Kutta 4)" << endl ;
			solveKeplerRK4(e,M,Nord) ;
			cout <<"Switching e=0 to e (Runge Kutta Fehlberg 5(6))" << endl ;
			solveKeplerRK5(e,M,Nord) ;
			cout <<"Taylor series around M=0" << endl ;
			solveKeplerTaylPi(e,M,0,Nord) ;
			cout <<"Taylor series around M=Pi/6" << endl ;
			solveKeplerTaylPi(e,M,1,Nord) ;
			cout <<"Taylor series around M=Pi/2" << endl ;
			solveKeplerTaylPi(e,M,2,Nord) ;
			cout <<"Taylor series around M=Pi" << endl ;
			solveKeplerTaylPi(e,M,3,Nord) ;
			cout <<"Mathar" << endl ;
			solveKepler(e,M,1.e-14,Nord) ;
		}
		return 0 ;
	}
}
#endif /* TEST */

